Parton wave functions, density matrices and entropy in DGLAP evolution

Parton multiplicity entropy, proposed by Kharzeev and Levin as entanglement between the region probed in deep inelastic scattering and the proton's remainder, was compared with hadron multiplicity data. It is computed from parton densities, which do not fix the partons' quantum state. We show that a one-parton density matrix from Lipatov's wave functions determines two entropies for resolved modes with finite mean number and entropy. Its trace is the mean parton number, and normalization gives a sampled parton's entropy. A compatible thermal state, if it exists, maximizes entropy at fixed one-parton matrix. This maximum equals the actual entropy only for that thermal state and measures entanglement only for a specified subsystem of a pure state. The geometric multiplicity entropy follows if all emitted partons share one mode. An entropy computed from densities becomes such a maximum, an upper bound on the actual entropy, only for specified resolved modes. We also show that the state averaged over unrecorded emissions, assumed incoherent across scales, obeys probability-preserving Lindblad evolution on finitely many regulated modes with the resolution scale if emission and no-emission terms match. The occupations reproduce leading-order DGLAP, with virtual terms, at leading logarithmic accuracy as the cutoffs on momentum fractions are removed. The reduction holds for strongly ordered transverse momenta in light-cone gauge and dilute occupations, including those of newly resolved modes. Approximating momentum and helicity modes by independent thermal populations closes the occupation equation and gives this bound's evolution, with Bose and Pauli factors from the operator algebra. We propose testing this approximation at HERA or the LHC. The test compares the mode number inferred from normalized hadron factorial moments in a rapidity window with the window's transverse mode count.

==> anc/figures.C <==
// Figures of "Parton wave functions, density matrices and entropy in DGLAP evolution" by S. Bondarenko,
// M. Ouchen and A. Prygarin, drawn with CERN ROOT 6.36 in batch mode. Every curve is computed here from the
// formula the paper states.
//   fig_entropies   (a) one mode: g_B(nbar-1) against ln nbar + 1, relative error on the right axis
//                   (b) M equally occupied modes at fixed <N>: S_mode and S_1
//   fig_resolution  (a) Delta_x = K g(M/K) - g(M) against the number of resolved x bins
//                   (b) unit rapidity cells: sum_j g_B(n_j) and g_B(e^{omega Y}-1) on the cell grid
//   fig_crossover   the occupancy crossover as one curve of Q^2/Q_*^2
// Run:
//     root -l -b -q 'figures.C("OUTDIR")'      then  ./make_pdf.sh OUTDIR
#include <cstdio>
#include <cmath>
#include <vector>
#include <string>

static const int kFont = 133;                       // Times, size in pixels
static const int kCol[3] = {kBlack, kBlue + 1, kRed + 1};

double gB(double n) {
  if (n <= 0) return 0.0;
  return (1.0 + n) * std::log1p(n) - n * std::log(n);
}

void rootStyle() {
  gROOT->SetBatch(kTRUE);
  gStyle->SetOptStat(0);
  gStyle->SetOptTitle(0);
  gStyle->SetFrameBorderMode(0);
  gStyle->SetCanvasBorderMode(0);
  gStyle->SetPadBorderMode(0);
  gStyle->SetCanvasColor(0);
  gStyle->SetPadColor(0);
  gStyle->SetFrameFillColor(0);
  gStyle->SetFrameLineWidth(1);
  gStyle->SetPadTickX(1);
  gStyle->SetPadTickY(1);
  gStyle->SetTextFont(kFont);
  gStyle->SetLabelFont(kFont, "xyz");
  gStyle->SetTitleFont(kFont, "xyz");
  gStyle->SetLabelSize(19, "xyz");
  gStyle->SetTitleSize(21, "xyz");
  gStyle->SetLegendFont(kFont);
  gStyle->SetLegendBorderSize(0);
  gStyle->SetLegendFillColor(0);
  gStyle->SetLineScalePS(1.5);
}

TH1F* frameH(const char* name, double x0, double x1, double y0, double y1, const char* xt, const char* yt,
             double xoff = 1.15, double yoff = 1.3) {
  TH1F* h = new TH1F(name, "", 100, x0, x1);
  h->SetMinimum(y0);
  h->SetMaximum(y1);
  h->GetXaxis()->SetTitle(xt);
  h->GetYaxis()->SetTitle(yt);
  h->GetXaxis()->SetTitleOffset(xoff);
  h->GetYaxis()->SetTitleOffset(yoff);
  h->GetXaxis()->SetNdivisions(510);
  h->GetYaxis()->SetNdivisions(510);
  h->SetLineColor(0);
  h->Draw("AXIS");
  return h;
}

TGraph* curve(const std::vector<double>& x, const std::vector<double>& y, int col, int style, int width = 2) {
  TGraph* g = new TGraph((int)x.size(), x.data(), y.data());
  g->SetLineColor(col);
  g->SetLineStyle(style);
  g->SetLineWidth(width);
  g->Draw("L SAME");
  return g;
}

std::vector<double> logspace(double a, double b, int n) {
  std::vector<double> v(n);
  for (int i = 0; i < n; ++i) v[i] = std::pow(10.0, a + (b - a) * i / (n - 1.0));
  return v;
}

void label(double x, double y, const char* t, int col = kBlack, int size = 18, int align = 12) {
  TLatex* l = new TLatex(x, y, t);
  l->SetNDC();
  l->SetTextFont(kFont);
  l->SetTextSize(size);
  l->SetTextColor(col);
  l->SetTextAlign(align);
  l->Draw();
}

TLegend* legend(double x0, double y0, double x1, double y1) {
  TLegend* lg = new TLegend(x0, y0, x1, y1);
  lg->SetFillStyle(0);
  lg->SetTextFont(kFont);
  lg->SetTextSize(18);
  return lg;
}

// ---------------------------------------------------------------- entropies: (a) one mode, (b) M modes
void figEntropies(const std::string& out) {
  TCanvas* c = new TCanvas("cA", "", 1200, 470);
  c->Divide(2, 1, 0.004, 0.0);
  // (a)
  c->cd(1);
  gPad->SetMargin(0.13, 0.14, 0.15, 0.04);
  gPad->SetLogx();
  gPad->SetTicky(0);
  const double ymax = 11.0, emax = 60.0;
  frameH("hA1", 1.0, 1.0e4, 0.0, ymax, "#bar{#it{n}} = #it{xG}(#it{x},#it{Q}^{2})", "entropy of one mode", 1.15, 1.05);
  std::vector<double> n = logspace(0.0, 4.0, 800), ex(800), as(800);
  std::vector<double> nx, ey;
  for (int i = 0; i < 800; ++i) {
    ex[i] = gB(n[i] - 1.0);
    as[i] = std::log(n[i]) + 1.0;
    if (ex[i] > 0) {
      double e = 100.0 * (as[i] - ex[i]) / ex[i] * ymax / emax;
      if (e <= ymax) { nx.push_back(n[i]); ey.push_back(e); }
    }
  }
  TGraph* gEx = curve(n, ex, kBlack, 1);
  TGraph* gAs = curve(n, as, kRed + 1, 2);
  TGraph* gEr = curve(nx, ey, kBlue + 1, 4);
  TLine* five = new TLine(1.0, 5.0 * ymax / emax, 1.0e4, 5.0 * ymax / emax);
  five->SetLineColor(kBlue + 1);
  five->SetLineStyle(3);
  five->Draw();
  label(0.78, 0.236, "5%", kBlue + 1, 17);
  TGaxis* ax = new TGaxis(1.0e4, 0.0, 1.0e4, ymax, 0.0, emax, 510, "+L");
  ax->SetLabelFont(kFont);
  ax->SetLabelSize(19);
  ax->SetTitleFont(kFont);
  ax->SetTitleSize(21);
  ax->SetTitle("relative error of ln#bar{#it{n}} + 1  [%]");
  ax->SetTitleOffset(1.3);
  ax->Draw();
  TLegend* la = legend(0.40, 0.27, 0.84, 0.47);
  la->AddEntry(gEx, "#it{g}_{B}(#bar{#it{n}} #minus 1)", "l");
  la->AddEntry(gAs, "ln#bar{#it{n}} + 1", "l");
  la->AddEntry(gEr, "relative error, right axis", "l");
  la->Draw();
  label(0.30, 0.90, "(a)", kBlack, 20);
  // (b)
  c->cd(2);
  gPad->SetMargin(0.14, 0.04, 0.15, 0.04);
  gPad->SetLogx();
  gPad->SetLogy();
  frameH("hA2", 1.0e-2, 6.0e2, 0.3, 1.0e6, "mean occupation #bar{#it{n}} = #LT#it{N}#GT/#it{M}", "entropy", 1.15, 1.15);
  TLine* v = new TLine(1.0, 0.3, 1.0, 1.0e6);
  v->SetLineStyle(3);
  v->Draw();
  const int Ns[3] = {10, 100, 1000};
  TLegend* lb = legend(0.62, 0.74, 0.94, 0.94);
  for (int k = 0; k < 3; ++k) {
    const int N = Ns[k];
    std::vector<double> m = logspace(-2.0, std::log10(N / 2.0), 500), sm(500), s1(500);
    for (int i = 0; i < 500; ++i) {
      double M = N / m[i];
      sm[i] = M * gB(m[i]);
      s1[i] = std::log(M);
    }
    TGraph* g = curve(m, sm, kCol[k], 1);
    curve(m, s1, kCol[k], 2);
    lb->AddEntry(g, Form("#LT#it{N}#GT = %d", N), "l");
  }
  lb->Draw();
  label(0.19, 0.88, "solid: #it{S}_{mode}", kBlack, 18);
  label(0.19, 0.81, "dashed: #it{S}_{1}", kBlack, 18);
  label(0.88, 0.62, "(b)", kBlack, 20);
  c->SaveAs((out + "/fig_entropies.eps").c_str());
  double lo = 1.01, hi = 100.0;
  for (int k = 0; k < 200; ++k) {
    double mm = 0.5 * (lo + hi);
    if (100.0 * (std::log(mm) + 1.0 - gB(mm - 1.0)) / gB(mm - 1.0) > 5.0) lo = mm; else hi = mm;
  }
  printf("ENT five_percent_at_nbar %.6f\n", 0.5 * (lo + hi));
  const double pts[7] = {1.5, 2, 3, 4.53, 5, 10, 100};
  for (double t : pts) printf("ENT relerr_percent nbar=%g %.6f\n", t, 100.0 * (std::log(t) + 1.0 - gB(t - 1.0)) / gB(t - 1.0));
  printf("ENT ratio Smode/S1 N=100 nbar=0.1 %.6f nbar=1e-6 %.6f\n", 1000.0 * gB(0.1) / std::log(1000.0), 1.0e8 * gB(1.0e-6) / std::log(1.0e8));
  for (int N : Ns) printf("ENT S1 range N=%d from ln2=%.6f to ln(100N)=%.6f factor %.4f\n", N, std::log(2.0), std::log(100.0 * N), std::log(100.0 * N) / std::log(2.0));
}

// ---------------------------------------------------------------- resolution: (a) x bins, (b) rapidity cells
void figResolution(const std::string& out, double kmax = 1000.0, double w = 0.4, int Ymax = 8) {
  TCanvas* c = new TCanvas("cB", "", 1200, 470);
  c->Divide(2, 1, 0.004, 0.0);
  c->cd(1);
  gPad->SetMargin(0.14, 0.04, 0.15, 0.04);
  gPad->SetLogx();
  frameH("hB1", 1.0, kmax, -8.0, 345.0, "number of resolved #it{x} bins #it{K}",
         "#Delta_{#it{x}} = #it{K g}(#it{M}/#it{K}) #minus #it{g}(#it{M})", 1.15, 1.3);
  const int Ms[3] = {1, 10, 100};
  TLegend* la = legend(0.19, 0.66, 0.47, 0.93);
  la->SetHeader("partons per mode");
  for (int k = 0; k < 3; ++k) {
    const double M = Ms[k];
    std::vector<double> K = logspace(0.0, std::log10(kmax), 500), d(500);
    for (int i = 0; i < 500; ++i) d[i] = K[i] * gB(M / K[i]) - gB(M);
    TGraph* g = curve(K, d, kCol[k], 1);
    la->AddEntry(g, Form("#it{M} = %d", Ms[k]), "l");
    const double ks[3] = {100, 316, 1000};
    for (double kk : ks)
      printf("RES M=%d K=%g exact %.6f small_occupancy_form %.6f\n", Ms[k], kk, kk * gB(M / kk) - gB(M),
             M * std::log(kk) + M * (1.0 + std::log(1.0 / M)) - gB(M));
  }
  la->Draw();
  label(0.88, 0.90, "(a)", kBlack, 20);
  c->cd(2);
  gPad->SetMargin(0.12, 0.04, 0.15, 0.04);
  frameH("hB2", 0.0, Ymax + 0.5, 0.0, 17.0, "#it{Y} = ln(1/#it{x})", "entropy", 1.15, 1.0);
  std::vector<double> Y(Ymax + 1), cell(Ymax + 1), merged(Ymax + 1);
  for (int y = 0; y <= Ymax; ++y) {
    Y[y] = y;
    double s = 0.0;
    for (int j = 0; j < y; ++j) s += gB((std::exp(w) - 1.0) * std::exp(w * j));
    cell[y] = s;
    merged[y] = gB(std::exp(w * y) - 1.0);
  }
  // the gap Delta_Y is defined on the integer cell grid only: marked by a vertical arrow at each Y >= 2
  for (int y = 2; y <= Ymax; ++y) {
    TArrow* ar = new TArrow(Y[y], merged[y], Y[y], cell[y], 0.008, "<|>");
    ar->SetLineColor(kGray + 2);
    ar->SetFillColor(kGray + 2);
    ar->SetLineWidth(1);
    ar->Draw();
  }
  TGraph* gc = new TGraph(Ymax + 1, Y.data(), cell.data());
  gc->SetLineColor(kBlue + 1);
  gc->SetLineWidth(1);
  gc->SetMarkerColor(kBlue + 1);
  gc->SetMarkerStyle(20);
  gc->SetMarkerSize(1.1);
  gc->Draw("LP SAME");
  TGraph* gm = new TGraph(Ymax + 1, Y.data(), merged.data());
  gm->SetLineColor(kRed + 1);
  gm->SetLineWidth(1);
  gm->SetLineStyle(2);
  gm->SetMarkerColor(kRed + 1);
  gm->SetMarkerStyle(21);
  gm->SetMarkerSize(1.1);
  gm->Draw("LP SAME");
  gPad->RedrawAxis();
  TLegend* lb = legend(0.15, 0.78, 0.60, 0.95);
  lb->AddEntry(gc, "#Sigma_{#it{j}} #it{g}_{B}(#it{n}_{#it{j}})", "lp");
  lb->AddEntry(gm, "#it{g}_{B}(e^{#omega#it{Y}} #minus 1)", "lp");
  lb->Draw();
  const double C = 1.0 + std::log(std::exp(w) - 1.0);
  label(0.17, 0.66, Form("#omega = #gamma = %.1f", w), kBlack, 18);
  label(0.835, 0.52, "#Delta_{#it{Y}}", kGray + 2, 22);
  label(0.74, 0.90, "(b)", kBlack, 20);
  c->SaveAs((out + "/fig_resolution.eps").c_str());
  printf("RES omega %.3f C %.6f\n", w, C);
  for (int y = 0; y <= Ymax; ++y)
    printf("RES Y=%d cell %.6f merged %.6f Delta %.6f ratio %.6f\n", y, cell[y], merged[y], cell[y] - merged[y],
           y > 0 ? cell[y] / merged[y] : 0.0);
}

// ---------------------------------------------------------------- crossover as one curve of u = Q^2/Q_*^2
// s_mode = N_perp(Q^2) g(nbar), N_perp proportional to Q^2, nbar = Q_*^2/Q^2 (gluon number frozen at its value at
// Q_*, equal occupation of the N_perp modes). In units of N_perp(Q_*^2): y(u) = u g(1/u). Limits of AC20:
// dense u (1 - ln u) for u << 1, dilute 1 + ln u for u >> 1. At u = 1, y = g(1) = 2 ln 2.
void figCrossover(const std::string& out) {
  TCanvas* c = new TCanvas("cC", "", 640, 440);
  c->SetMargin(0.14, 0.04, 0.15, 0.04);
  c->SetLogx();
  c->SetLogy();
  frameH("hC", 1.0e-2, 1.0e3, 2.0e-2, 30.0, "#it{Q}^{2}/#it{Q}_{*}^{2}",
         "#it{s}_{mode} / #it{N}_{#perp}#kern[1.6]{(}#it{Q}_{*}^{2})", 1.15, 1.25);
  std::vector<double> u = logspace(-2.0, 3.0, 600), y(600);
  for (int i = 0; i < 600; ++i) y[i] = u[i] * gB(1.0 / u[i]);
  std::vector<double> ud = logspace(-2.0, 0.0, 200), yd(200), uu = logspace(0.0, 3.0, 300), yu(300);
  for (int i = 0; i < 200; ++i) yd[i] = ud[i] * (1.0 - std::log(ud[i]));
  for (int i = 0; i < 300; ++i) yu[i] = 1.0 + std::log(uu[i]);
  TGraph* gd = curve(ud, yd, kRed + 1, 2);
  TGraph* gu = curve(uu, yu, kBlue + 1, 2);
  TGraph* g = curve(u, y, kBlack, 1);
  TMarker* m = new TMarker(1.0, gB(1.0), 20);
  m->SetMarkerSize(1.1);
  m->Draw();
  TLegend* lg = legend(0.17, 0.70, 0.62, 0.94);
  lg->AddEntry(g, "#it{u g}(1/#it{u}),  #it{u} = #it{Q}^{2}/#it{Q}_{*}^{2}", "l");
  lg->AddEntry(gd, "dense limit  #it{u}(1 #minus ln #it{u})", "l");
  lg->AddEntry(gu, "dilute limit  1 + ln #it{u}", "l");
  lg->Draw();
  label(0.49, 0.585, "#bar{#it{n}} = 1", kBlack, 18);
  c->SaveAs((out + "/fig_crossover.eps").c_str());
  const double pts[7] = {0.01, 0.1, 0.5, 1.0, 2.0, 10.0, 1000.0};
  for (double t : pts)
    printf("CRO u=%g exact %.6f dense %.6f dilute %.6f\n", t, t * gB(1.0 / t), t * (1.0 - std::log(t)), 1.0 + std::log(t));
  printf("CRO at u=1: g(1)=2ln2=%.6f, both limits give 1, asymptote low by %.4f percent\n", gB(1.0), 100.0 * (1.0 - 1.0 / gB(1.0)));
  // physical scales for orientation: GBW Q_s^2 without charm, Q_0 = 1 GeV, alpha_s = 0.2, c = 1/(2 pi N_c)
  const double lam = 0.288, x0 = 3.04e-4, cc = 1.0 / (6.0 * M_PI), as = 0.2;
  const double xs[3] = {1e-2, 1e-4, 1e-6};
  for (double x : xs) printf("CRO x=%g Qs2 %.6f GeV2 Qstar2 %.6f GeV2 (c/alpha_s = %.6f)\n", x, std::pow(x0 / x, lam), cc / as * std::pow(x0 / x, lam), cc / as);
}

void figures(const char* outdir = ".") {
  rootStyle();
  std::string out(outdir);
  figEntropies(out);
  figResolution(out);
  figCrossover(out);
}


==> anc/make_pdf.sh <==
#!/bin/bash
# Convert the EPS files written by figures.C into PDFs with a tight bounding box and all fonts embedded.
# The EPS title, which ROOT sets to the path given to SaveAs, is replaced by the file's base name first.
# Usage: make_pdf.sh DIR
set -e
D="$1"
for e in "$D"/*.eps; do
  p="${e%.eps}.pdf"
  b="$(basename "${e%.eps}")"
  sed "s|^%%Title:.*|%%Title: $b|" "$e" > "$e.tmp" && mv "$e.tmp" "$e"
  ps2pdf -dEPSCrop -dPDFSETTINGS=/prepress -dEmbedAllFonts=true -dSubsetFonts=true "$e" "$p"
done

